Critical drift estimates for the frog model on trees

Place an active particle at the root of a $d$-ary tree and a single dormant particle at each non-root site. In discrete time, active particles move towards the root with probability $p$ and, otherwise, away from the root to a uniformly sampled child vertex. When an active particle moves to a site containing a dormant particle, the dormant particle becomes active. The critical drift $p_d$ is the infimum over all $p$ for which infinitely many particles visit the root almost surely. Guo, Tang, and Wei proved that $\sup_{d\geq 3} p_d \leq 1/3$. We improve this bound to $5/17$ with a shorter argument that generalizes to give bounds on $\sup_{d \geq m} p_d$. We additionally prove that $\limsup p_d \leq 1/6$ by finding the limiting critical drift for a non-backtracking variant.

==> anc/frogs_with_drift.sage <==
'''
This code is built from the frogs.sage code available at
  https://arxiv.org/abs/1404.6238
which was written to perform the experiments in the associated paper of Hoffman, Johnson, and Junge. 

The code here is a stripped-down version of that code with more comments included, using only the functions that we require here.

Additionally: the below has been adapted to also allow one to run simulations for

(1) FM(d, p), frog model on the d-ary tree with drift p

(2) nbFM(d, p), the non-backtracking frog model on the d-ary tree with drift p.

This notation mirrors that within our associated paper.

There is a companion file: frogs_with_drift_intro.sage which explains how to perform some minimal runs.

The code is written in SageMath (version 9.6), built on Python 3.10.3.

The last edit was: 25th March 2023
'''

from collections import Counter
import numpy as np

R.<x> = RealField(200)[x]

class Frog(object):
    
    def __init__(self, position, d=None, t=0, wakers=None):
        """
        Make a new frog (without drift) on a d-homogenous tree.
        
        For frogs with drift (and possibly with non-backtracking) see the next class: FrogDrift
        
        A frog at the root has position ().
        A frog at the first child of the root has position (0,).
        A frog at the third child of the first child of the root has position (0, 2).
        
        You can omit d, in which case the move_random() method doesn't work.
        
        You can also pass in a Frog as position to make a duplicate frog.
        
        To run minimal: Frog(position, d, t, wakers) where position is (x_1, x_2,...)
        
        Frogs have the following attributes:
        - d (number of children of each node)
        - position (position of frog)
        - t (number of steps frog has moved)
        - wakers (which frogs tried to wake this frog, first being the frog that woke this frog)

        functional attributes:
        - distance(other_frog) (distance from other_frog)
        - is_at_root() (boolean)
        - level() (which level the frog is at)
        - move_down(child) (moves the frog to the named child)
        - move_up() (moves the frog up to the parent node, unless frog is at root)
        - move_random() (moves the frog random uniformly -- since this is driftless)
        - move_random_down() (moves the frog random uniformly down)
        """
        if isinstance(position, Frog):
            self.position = position.position
            self.d = position.d
            self.t = t
            if wakers is not None:
                self.wakers = wakers
            else:
                self.wakers = []
        else:
            self.position = position
            self.d = d
            self.t = t
            if wakers is not None:
                self.wakers = wakers
            else:
                self.wakers = []
    
    def __repr__(self):
        return "Frog({})".format(self.position, self.d)
    
    def level(self):
        return len(self.position)
    
    def is_at_root(self):
        return self.position == ()
    
    def distance(self, frog):
        if self == frog:
            return 0
        self_ancestors = [{self}]
        frog_ancestors = [{frog}]
        while True:
            self_ancestors.append({parent for f in self_ancestors[-1] for parent in f.wakers})
            for i, aset in enumerate(frog_ancestors):
                if not aset.isdisjoint(self_ancestors[-1]):
                    return i + len(self_ancestors) - 1
            frog_ancestors.append({parent for f in frog_ancestors[-1] for parent in f.wakers})
            for i, aset in enumerate(self_ancestors):
                if not aset.isdisjoint(frog_ancestors[-1]):
                    return i + len(frog_ancestors) - 1
    
    '''
    The next few functions move the frogs either deterministically or randomly
    '''
    def move_up(self):
        if self.is_at_root():
            raise ValueError("Can't move up. Already at the root.")
        else:
            self.position = self.position[:-1]
    
    def move_down(self, child):
        if child in NN:
            self.position = self.position + (child,)
        else:
            raise ValueError("Can only move to a child labelled by 0,..,d")
    
    def move_random(self):
        if not self.d:
            raise ValueError("Must specify d to use move_random.")
        if self.is_at_root():
            self.move_down(randrange(self.d))
        else:
            motion = randrange(self.d + 1)
            if motion == self.d:
                self.move_up()
            else:
                self.move_down(motion)
    
    def move_random_down(self):
        if not self.d:
            raise ValueError("Must specify d to use move_random.")
        self.move_down(randrange(self.d))
    
    def __gt__(self, other):
        return self.level() > other.level()
    def __ge__(self, other):
        return self.level() >= other.level()
    def __lt__(self, other):
        return self.level() < other.level()
    def __le__(self, other):
        return self.level() <= other.level()

#----- End of frogs without drift ------#
    
#----- Start of new drift class of frogs -----#

class FrogDrift(object):
    
    def __init__(self, position, d, p, NB=False, t=0, wakers=None):
        """
        Make a new frog on a d-homogenous tree, possibly using the non-backtracking
        model as flagged by NB=True/False

        If NB=True (Non backtracking frog model) then when a frog is awoken it moves
        towards the root with probability pstar=(p(d-1))/(d-(d+1)p) and otherwise to
        a uniformly sampled child vertex.  On the next step:
            * if the prior step was towards the root then the next step will be
              towards the root with probability phat=p/(1-p) and otherwise to a
              uniformly sampled child vertex
            * if the prior step was away from the root then all subsequent steps will
              be away from the root to uniformly sampled child vertices
        If a frog reaches the root then it dies.
        So if non-backtracking then the frog should to remember
        if it has made a move towards the root or not.
            -> step_hist value dictionary:
                    0  -> new frog (default)
                    n  -> frog has made n consecutive steps towards the root
                    -1 -> frog made first step away from root 
                
        If NB=False (FrogModel with drift), then we move towards the root with
        probability p, and away from the root with equal probability (1-p)/d.
        The default choice p=1/(d+1) is drift-less, i.e. Frog == FrogDrift.
        
        A frog at the root has position ().
        A frog at the first child of the root has position (0,).
        A frog at the third child of the first child of the root has position (0, 2).
        You can omit d, in which case the move_random() method doesn't work.
        
        You can also pass in a Frog in position to make a duplicate frog.
        
        To run minimal for FM(d,p): FrogDrift(position, d, p) where position is (x_1, x_2,..)
        
        To run minimal for nbFM(d,p): FrogDrift(position, d, p, True)

        FrogDrifts have the following attributes:
        - d (number of children of each node)
        - nb (Boolean giving whether backtracking is in use)
        - position (position of frog)
        - t (number of steps frog has moved)
        - wakers (which frogs tried to wake this frog, first being the frog that woke this frog)
        If additionally the nonbacktracking flag is True then
          - step_hist (integer, see above for explanation)
        
        functional attributes:
        - distance(other_frog) (distance from other_frog)
        - drift_dist()
          (list giving drift distribution, first d entries are prob of moving down,
          d+1st entry is prob of moving towards the root)
        - is_at_root() (boolean)
        - level() (which level the frog is at)
        - move_down(child) (moves the frog to the named child)
        - move_up() (moves the frog up to the parent node, unless frog is at root)
        - move_random() (moves the frog randomly according to the drift_dist)
        - move_random_down()
          (moves the frog random uniformly down *NOT according to drift_dist*)
        
        """
        
        if isinstance(position, FrogDrift):
            self.position = position.position
            self.d = d
            self.p = p
            if p>= 1/2:
                print("Warning: drift p must be less than 1/2, defaulting to no-drift")
                self.p = 1/(1 + self.d)
            self.t = t
            self.nb = position.nb
            if wakers is not None:
                self.wakers = wakers
            else:
                self.wakers = []
            if position.nb:
                self.step_hist = position.step_hist
        else:
            self.position = position
            self.d = d
            self.p = p
            if p>= 1/2:
                print("Warning: drift p must be less than 1/2, defaulting to no-drift")
                self.p = 1/(1 + self.d)
            # Set up the flag for non-backtracking
            self.nb = NB
            self.t = t
            if wakers is not None:
                self.wakers = wakers
            else:
                self.wakers = []
            if NB:
                self.step_hist = 0
    
    def __repr__(self):
        return "FrogD({})".format(self.position, self.d, self.p)
    
    def level(self):
        return len(self.position)
    
    def is_at_root(self):
        return self.position == ()
    
    def drift_dist(self):
        '''
        Depending on which model we're in returns the list corresponding to the
        probability that we jump to a labelled node.
        
        By default (and to match previous labelling), children are {0,...,d-1}, parent is {d}
        '''
        if self.nb:
            if self.step_hist == 0:
                # If frog just awakened
                pstar = (self.p * (self.d -1))/(self.d - (self.d +1)*self.p)
                return [(1-pstar)/self.d]*self.d + [pstar]
            if self.step_hist > 0:
                # If my last step was towards the root
                phat = self.p/(1-self.p)
                return [(1-phat)/self.d]*self.d + [phat]
            else:
                # If we turn away from root, force to move down uniformly
                return [1/self.d]*self.d + [0]
        else:
            # If not non-backtracking then do frog model with drift
            return [(1-self.p)/self.d]*self.d + [self.p]
    
    def distance(self, frog):
        if self == frog:
            return 0
        self_ancestors = [{self}]
        frog_ancestors = [{frog}]
        while True:
            self_ancestors.append({parent for f in self_ancestors[-1] for parent in f.wakers})
            for i, aset in enumerate(frog_ancestors):
                if not aset.isdisjoint(self_ancestors[-1]):
                    return i + len(self_ancestors) - 1
            frog_ancestors.append({parent for f in frog_ancestors[-1] for parent in f.wakers})
            for i, aset in enumerate(self_ancestors):
                if not aset.isdisjoint(frog_ancestors[-1]):
                    return i + len(frog_ancestors) - 1
    
    '''
    The next few functions move the frogs either deterministically or randomly
    '''
    def move_up(self):
        # This function just forces a move up towards root, no randomness involved
        if self.is_at_root():
            raise ValueError("Can't move up. Already at the root.")
        else:
            self.position = self.position[:-1]
    
    def move_down(self, child):
        # This function just forces a move down to the given child, no randomness involved
        if child in NN:
            self.position = self.position + (child,)
        else:
            raise ValueError("Can only move to a child labelled by 0,..,d")
    
    def move_random(self):
        if not self.d:
            raise ValueError("Must specify d to use move_random.")
        if self.is_at_root():
            # If we're at the root in NB then frog dies
            self.move_down(randrange(self.d))
        else:
            #Here's where the drift comes in - not sure this is most efficient!
            X = sage.probability.probability_distribution.GeneralDiscreteDistribution(self.drift_dist())
            motion = X.get_random_element()
            if motion == self.d:
                # We say the root is label d
                self.move_up()
            else:
                # Otherwise move to a child
                self.move_down(motion)
    
    def move_random_down(self):
        # Moves a frog down uniformly amongst the d child nodes
        # NOT moving according to the drift_dist, since the move is forced to be down
        if not self.d:
            raise ValueError("Must specify d to use move_random.")
        self.move_down(randrange(self.d))
        
    def __gt__(self, other):
        return self.level() > other.level()
    def __ge__(self, other):
        return self.level() >= other.level()
    def __lt__(self, other):
        return self.level() < other.level()
    def __le__(self, other):
        return self.level() <= other.level()

#----- End of new drift class of frogs -----#

class FrogSpace(object):
    """
    Represents the world where frogs live.
    """
    
    def __init__(self, d=2, drift=False, p=1.0/3, NB=False):
        """
        Create a d-homogenous tree for the frogs to live on.

        By default there is no drift, and if the drift p is not set then
        it defaults to the drift-less p on a binary tree (with a warning printed)
        
        By default also not running 'non-backtracking'
        
        Minimal run without drift
        FrogSpace()
        
        Minimal run with custom drift p on a 2<d-ary tree
        FrogSpace(d, True, p)
        
        Minimal run with custom drift p on 2<d-ary tree with non-backtracking
        FrogSpace(d, True, p, True)

        Attributes:
        - awoken_by (dict of position : ([frog list], t) where [frog list] is a list of frogs that
          have visited position, and t is the first time step when it was visited
        - awoken_positions (set of nodes that have been visited up to this point)
        - d (the d-ary tree dimension)
        - drift (flag to say whether or not to use FrogDrift frogs, default is False)
        - live_frogs (a list of frogs alive at the current time)
        - nb (flag for non-backtracking, default is False)
        - p
          (drift probability, default is 1/3 - driftless on binary tree.
           Not used unless drift=True)
        - t (number of timesteps)
        
        If additionally the non-backtracking flag is True:
        - dead_frogs (count of the number of frogs that visit the root)
        
        functional attributes:
        - frog_profile() (Counter dict of level : number of frogs at level) 
        - highest_level() (level of the deepest frog in the tree)
        - num_frogs() (Number of frogs currently alive)
        - run_to_freeze(level, NB)
          (runs the current FrogSpace, any freeze the frogs when they hit level, under the
           dynamics dictated by the NB flag)
        - step() (runs all frogs one timestep forward)
        
        """
        self.d = d
        # d-homogeneous tree
        self.drift = drift
        self.nb = NB
        if self.drift:
            self.p = p
            if d>2 and p==1.0/3:
                print("Warning, the drift p may not have been set and is defaulting to non-drift p=1/3 on a binary tree")
            if self.nb:
                # Want to initialise with 1 frog forced to move away from the root
                self.live_frogs = [FrogDrift((), d, p, NB)]
                self.live_frogs[0].step_hist -= 1
                self.dead_frogs = 0
            else:
                self.live_frogs = [FrogDrift((), d, p)]
        else:
            self.live_frogs = [Frog((), d)]
            # A frog at the root has position () we initialise with one frog at the root
        self.awoken_positions = set([()])
        # Nothing is awake at the start
        self.awoken_by = {(): (None, 0)}
        # So nothing in this dict
        self.t = 0
        
    def __repr__(self):
        """
        Represents the class's objects as a string, to use e.g.: print(repr(FS)), shows which frogs are alive
        """
        return repr(self.live_frogs)
    
    def step(self):
        """
        Run all frogs one time step forward.
        """
        self.t += 1
        # Increase the timestep
        new_frogs = []
        # Initialise new frog list
        new_frog_dict = {}
        # Initialise new frog dict
        c = Counter()
        nonreproducing_forwards = 0
        dstyle_forwards = 0
        for i, frog in enumerate(self.live_frogs):
            # Remember, live_frogs is a list of Frog classes, where an enumerate was defined
            old_position = frog.position
            # Pull the position of the frog we've moving
            if frog.position == ():
                # If at the root then just move to a uniform random child from the d options
                frog.move_random_down()
            else:
                '''
                If not at the root then have more freedom so move_random
                1. Random integer m in {0..d}
                2. If m = d then let  we move towards the root, otherwise move to that child.
                Moving up (after checking we're not at the root again) does
                frog.position = frog.position[:-1],
                i.e. slicing backwards
                Otherwise pulls from a weighted distribution according to the drift
                '''
                frog.move_random()
            moved_down = not(frog.is_at_root()) and frog.position[:-1] == old_position
            # Boolean per frog to check to see if:
            # BOTH we're not at the root and that we just didn't move at all
            if frog.position not in self.awoken_by:
                # If the current position is not in the dict FrogSpace.awoken_by
                if self.drift:
                    new_frogs.append(FrogDrift(frog, d=self.d, p=self.p, NB=self.nb, t=self.t, wakers=[frog]))
                else:
                    new_frogs.append(Frog(frog, t=self.t, wakers=[frog]))
                    # add to the list new_frog the tuple (frog, t=timestep, wakers=[frog]) -- there is 1 frog per site
                new_frog_dict[frog.position] = new_frogs[-1]
                # Add position of this frog to the new_frog_dict
                self.awoken_by[frog.position] = [frog], self.t
                # Update the awoken_by dict of the FrogSpace to say that position was awoken by [frog] at step t
            else:
            # If we have seen this position before
                if moved_down:
                # and we moved down the tree
                    nonreproducing_forwards += 1
                    # Update the counter 
                    closest_waker = min(frog.distance(other_frog)
                                        for other_frog in self.awoken_by[frog.position][0])
                    c[closest_waker] += 1
                    # Increment the counter corresponding to that closest_waker frog
                    if frog.position in new_frog_dict:
                        if closest_waker == 1:
                            dstyle_forwards += 1
                        new_frog_dict[frog.position].wakers.append(frog)
                        self.awoken_by[frog.position][0].append(frog)
                        
        self.live_frogs.extend(new_frogs)
        if nonreproducing_forwards == 0:
            return None
        else:
            return N(dstyle_forwards / nonreproducing_forwards)
    
    def highest_level(self):
        """
        Return the level of the frog farthest from the root.
        """
        return max(frog.level() for frog in self.live_frogs)
    
    def frog_profile(self):
        return Counter(frog.level() for frog in self.live_frogs)
    
    def run_to_freeze(self, level, NB):
        """
        Run frog simulation from its current state, freezing frogs when they hit
        the given level.
        
        NB flags whether or not to use non-backtracking dynamics.
        """
        i = 0
        while i < len(self.live_frogs):
            frog = self.live_frogs[i]
            i += 1
            while frog.level() < level:
                lev = frog.level()
                frog.move_random()
                if NB:
                    if frog.is_at_root():
                        self.live_frogs.remove(frog)
                        self.dead_frogs += 1
                    if frog.level() < lev:
                        # If we moved towards the root update count
                        frog.step_hist += 1
                    if frog.level() > lev:
                        # If we have moved away from the root set the flag
                        frog.step_hist = -1
                if frog.position not in self.awoken_positions:
                    if self.drift:
                        if NB:
                            self.live_frogs.append(FrogDrift(frog.position, d=self.d, p=self.p, NB=True))
                        else:
                            self.live_frogs.append(FrogDrift(frog, d=self.d, p=self.p, NB=self.nb))
                    else:
                        self.live_frogs.append(Frog(frog))
                    self.awoken_positions.add(frog.position)
    
    def num_frogs(self):
        return len(self.live_frogs)

#------------------------------------------------------------#
# END OF CLASSES

# FUNCTIONS:

def frozen_test_drift(level, d=3, iterations=100, p=1/3, NB=False):
    """
    Returns the level average number of frogs alive after running the frozen
    frog model with drift to the given level, calculated as
    
      (total frogs over all iterations) / iterations.
    
    """    
    s = 0
    if d>2 and p==1/3:
        print('Since p has not been inputted, defaulting to p=1/3')
    for _ in range(iterations):
        fs = FrogSpace(d, True, p, NB)
        # Running this system until level is reached, 1 frog per site
        fs.run_to_freeze(level, NB)
        s += fs.num_frogs()
    return N(s / iterations)


def estimate_summand(level, d=3, iterations=100, p=1/3, NB=False):
    '''
    Runs frozen_test_drift(level, d, iterations, p, NB) and returns the weighted average_frogs

    Estimates s_{d,p}(l) from the associated paper.
    
    '''
    ave_frogs = frozen_test_drift(level, d, iterations, p, NB) 
    return N(ave_frogs * level * ((p/(1-p))**level))

def experiment(level_bound, d=3, iterations=100, p=1/3, NB=False):
    '''
    Runs the experiment
      estimate_summand(l,d,iterations,p,NB)
    for each level l from 1 to level_bound

    Returns the list of the estimates for each level, and also prints to a file
    '''
    vals = []
    prob = n(p,digits=5)
    filename = 'exp_d'+str(d)+'_l'+str(level_bound)+'_i'+str(iterations)+'_p'+str(prob)+'_nb'+str(NB)+'.txt'
    file = open(filename,'w')
    for k in range(1, level_bound):
        '''
        Print the experiments to file as we go 
        '''
        file.write('Doing level: '+str(k+1)+'\n')
        file.flush()
        test = estimate_summand(k+1, d, iterations, p, NB)
        vals.append(test)
        file.write(str(test)+'\n')
        file.flush()
        print("Finished level "+str(k+1))
    file.close()
    return vals

def experiment_range(level_start, level_end, d=3, iterations=100, p=1/3, NB=False):
    '''
    As above, but runs the experiments from level level_start+1 to level_end

    Returns the list and also prints to file
    '''
    vals = []
    prob = n(p,digits=5)
    filename = 'exp_d'+str(d)+'_l'+str(level_start)+'to_l'+str(level_end)+'_i'+str(iterations)+'_p'+str(prob)+'_nb'+str(NB)+'.txt'
    file = open(filename,'w')
    for k in range(level_start,level_end):
        '''
        Print the experiments to file as we go 
        '''
        file.write('Doing level: '+str(k+1)+'\n')
        file.flush()
        test = estimate_summand(k+1, d, iterations, p, NB)
        vals.append(test)
        file.write(str(test)+'\n')
        file.flush()
        print("Finished level ", k+1)
    file.close()
    return vals


==> anc/readme.sage <==
'''
This file is an introduction to using the SageMath file `frogs_with_drift.sage'

As mentioned in the SageMath code file frogs_with_drift.sage, the functionality is built upon the work of Hoffman, Johnson, and Junge in their paper `Recurrence and transience for the frog model on trees}'

The aforementioned arXiv listing also contains some documentation regarding some of the functionality listed here
'''

# Begin:

'''
In SageMath (after exporting the sage code to a python version to load in the module, e.g. via

import os
os.system('sage --preparse frogs_with_drift.sage')
os.system('mv frogs_with_drift.sage.py frogs_with_drift.py')

you can load the file as:
'''
from frogs_with_drift import *

'''
Use case for non-drift (i.e. p = 1/(d+1))
'''

#Create a FrogSpace on a homogeneous d-dimensional tree
FS = FrogSpace(d=3)

#By default this starts with one frog at the root
frog1 = FS.live_frogs[0]

#You can check that frog1 is at the root by asking
frog1.position
#or by checking the flag
frog1.is_at_root()
#It will return () to indicate its at the root or True.

#You can move the frog by running
frog1.move_random()
#This will move the frog a random step.  Since this frog is at the root it will just choose uniformly from the d children.

#We can move the frog back to the root (in this case since we've just taken one step down)
frog1.move_up()
#If we try to move up again then we'll get an error since there's nowhere to go.

#We can always force a random or fixed down-move.  Initialise a new frog at position (0,1,1), i.e. the first child of the root's second child's second child
frog2 = Frog((0,1,1), d=3)
#Move it randomly down
frog2.move_random_down()
#or to a fixed child, say the first child of the current node
frog2.move_down(0)


'''
Use case for FM(d, p) (frog model with drift)
'''
# Choose a drift (towards the root)
p=0.4
# Set the drift flag in the second position, and the drift p
FS = FrogSpace(3, drift=True, p=p)
'''
This is the space for FM(3,0.4)

All the above frog moves work exactly as previously described, but now frogs move with the different dynamic.

Setting FS = FrogSpace(3, drift=True, p=0.25) for example would set up a FM(3, 0.25), which is the driftless model.

The default value for p is the driftless p=1/3 for the binary tree.  If d>2 and p=1/3 then a warning message prints to suggest to the user that the default value of p is being used.
'''

'''
Use case for nbFM(d, p) (non-backtracking frog model with drift)
'''
# As above, choose a drift
p=0.2
# We now set the final optional false (default value is False) to alert the system to use the non-backtracking dynamics
nbFS = FrogSpace(3, drift=True, p=p, NB=True)


'''
See the start of the classes in frogs_with_drift.sage:

 * Frog

 * FrogDrift

 * FrogSpace

for more explanation regarding these classes.

'''

'''

The file frogs_with_drift.sage also contains the following functions:

 * frozen_test_drift

 * estimate_summand

 * experiment

 * experiment_range,

see the relevant functions for more explanation on how to run.

'''

# A small example for how to run an experiment to recreate the data from the associated paper:
p = 0.1
# To get the estimates for s_{3,p}(l) for FM(3,p) for levels l between 1 and 10 using 750 iterations run:
exp_result = experiment(10, d=3, iterations=750, p=p, NB=False)

'''
Might be helpful: coercing the results for the json
'''
coerced_results = [float(e) for e in exp_result]
data = {}
data["Prob"]=[float(p)]
data["d"]=float(3)
data["Results"]=coerced_results
data["NB"]='False'

import json
with open('fm3_p040_l10.json', 'w') as foo:
    json.dump(data, foo)
foo.close()


